Decomposable Pauli diagonal maps and Tensor Squares of Qubit Maps

It is a well-known result due to E. St{\o}rmer that every positive qubit map is decomposable into a sum of a completely positive map and a completely copositive map. Here, we generalize this result to tensor squares of qubit maps. Specifically, we show that any positive tensor product of a qubit map with itself is decomposable. This solves a recent conjecture by S. Fillipov and K. Magadov. We contrast this result with examples of non-decomposable positive maps arising as the tensor product of two distinct qubit maps or as the tensor square of a decomposable map from a qubit to a ququart. To show our main result, we reduce the problem to Pauli diagonal maps. We then characterize the cone of decomposable ququart Pauli diagonal maps by determining all 252 extremal rays of ququart Pauli diagonal maps that are both completely positive and completely copositive. These extremal rays split into three disjoint orbits under a natural symmetry group, and two of these orbits contain only entanglement breaking maps. Finally, we develop a general combinatorial method to determine the extremal rays of Pauli diagonal maps that are both completely positive and completely copositive between multi-qubit systems using the ordered spectra of their Choi matrices. Classifying these extremal rays beyond ququarts is left as an open problem.

==> anc/checkTheorem61.m <==
function [numbers,boxes,crosses,diagonals,rest]=checkTheorem61()

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Requires: 
    %Multi-Parametric Toolbox MPT3 
    %IsBox.m
    %IsDiagonal.m
    %IsCross.m
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %To verify Theorem 6.1 we perform the following steps:

    %1.) We generate the polytope S(CP_2\cap coCP_2) in the mpt3 toolbox.
    %2.) Compute the extremal rays.
    %3.) Select from the extremal rays the boxes, crosses, 
    %diagonals, and rest (if any).
    %4.) Verify that no extremal ray was missed.

    %Output: 
    % - numbers contains the number of extremal rays in the sets boxes,
    % crosses, diagonals, and rest
    % - boxes contains all the boxes
    % - crosses contains all the crosses
    % - diagonals contains all the diagonals
    % - rest contains the rest and should be a single zero vector
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %1.) Generate polytope S(CP_2\cap coCP_2)
    disp('Generate polytope')

    K = (ones(4)-2*eye(4))/2;
    KTensor = kron(K,K);

    %The following two lines create a polyhedron in mpt3 
    %of vectors p\in R^16 such that

    % p ew-positive (first 16 lines of M)
    % KTensor*p ew-positive  (final 16 lines of M)
    % sum(p)==1 

    M = [-eye(16);-KTensor];
    C = Polyhedron('A', M, 'b', zeros(32,1), 'Ae',ones(1,16), 'be',1);

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %2.) Find extremal rays of C
    disp('Find extremal rays')

    extrRays = C.V;

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %3.) Select all the boxes, crosses, diagonals, and rest
    disp('Sort extremal rays into boxes, crosses, diagonals, and rest')
    %Set initial counters:
    nb=0;
    nc=0;
    nd=0;
    nr=0;

    %Initialize sets to contain a single zero vector:
    boxes=zeros(1,16);
    diagonals=zeros(1,16);
    crosses=zeros(1,16);
    rest=zeros(1,16);

    % Run through all extremal rays and throw each in the right bucket 
    % each time updating the number of elements in the bucket:

    N=length(extrRays);

    for k=1:N
       if(IsBox(extrRays(k,:))==1)
           boxes(nb+1,:)=extrRays(k,:);
           nb=nb+1;
       elseif(IsDiagonal(extrRays(k,:))==1)
           diagonals(nd+1,:)=extrRays(k,:);
           nd=nd+1;
       elseif(IsCross(extrRays(k,:))==1)
           crosses(nc+1,:)=extrRays(k,:);
           nc=nc+1;
       else
           rest(nr+1,:)=extrRays(k,:);
           nr=nr+1;
       end    
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %4.) Check result
    disp('Checking results')
    if(nb==36 && nd==24 && nc==192 && nr==0)
        disp('Numbers of extremal rays verified')
        disp('No extremal rays in rest')
        disp('Statement of theorem verified!')
    else
        disp('There is a problem with the Theorem')
    end

    numbers=[nb,nd,nc,nr];

end

function erg = IsBox(v)

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Checks whether vector v of length 16 is a box. 
    % erg=1 means Yes, and erg=0 means No. 
    %
    % Code is optimized for verifiability not for speed!
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %Initialize erg to zero:
    erg=0;

    %Normalize v: 
    v = v/sum(v);

    %acc is an accuracy value (set quite low by default):
    acc = 1/10;

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Generate list of all 24 permutation matrices of dimension 4

    permuts = perms([1,2,3,4]);
    permuteMats = zeros(4,4,24);

    %Fill the list with permutation matrices:
    for i=1:24
        for j=1:4
            permuteMats(j,permuts(i,j),i)=1;
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Basic normalized box is:

    B=[1,1,0,0;1,1,0,0;0,0,0,0;0,0,0,0]/4;

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Next, we check whether permutations of v are close to B 
    % if norm(perm1*v*perm2-B)<=acc we set erg=1

    for k=1:24
        if(erg==1)
            break;
        end
        for l=1:24
            if(norm(permuteMats(:,:,k)*reshape(v,4,4)*permuteMats(:,:,l)-B)<=acc)
                erg=1;
                break;
            end
        end
    end

end

function erg = IsCross(v)

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Checks whether vector v of length 16 is a cross. 
    % erg=1 means Yes, and erg=0 means No. 
    %
    % Code is optimized for verifiability not for speed!
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %Initialize erg to zero:
    erg=0;

    %Normalize v: 
    v = v/sum(v);

    %acc is an accuracy value (set quite low by default):
    acc = 1/10;

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Generate list of all 24 permutation matrices of dimension 4

    permuts = perms([1,2,3,4]);
    permuteMats = zeros(4,4,24);

    %Fill the list with permutation matrices:
    for i=1:24
        for j=1:4
            permuteMats(j,permuts(i,j),i)=1;
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Basic normalized cross is:

    C=[1,0,0,0;0,1,0,0;0,0,1,0;1,1,1,0]/6;

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Next, we check whether permutations of v are close to C 
    % if norm(perm1*v*perm2-C)<=acc we set erg=1

    for k=1:24
        if(erg==1)
            break;
        end
        for l=1:24
            if(norm(permuteMats(:,:,k)*reshape(v,4,4)*permuteMats(:,:,l)-C)<=acc)
                erg=1;
                break;
            end
        end
    end

    % Now, we check whether permutations of v are close to C^T 
    % if norm(perm1*v*perm2-C.')<=acc we set erg=1

    for k=1:24
        if(erg==1)
            break;
        end
        for l=1:24
            if(norm(permuteMats(:,:,k)*reshape(v,4,4)*permuteMats(:,:,l)-C.')<=acc)
                erg=1;
                break;
            end
        end
    end

end

function erg = IsDiagonal(v)

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Checks whether vector v of length 16 is a diagonal. 
    % erg=1 means Yes, and erg=0 means No. 
    %
    % Code is optimized for verifiability not for speed!
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %Initialize erg to zero:
    erg=0;

    %Normalize v: 
    v = v/sum(v);

    %acc is an accuracy value (set quite low by default):
    acc = 1/10;

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Generate list of all 24 permutation matrices of dimension 4

    permuts = perms([1,2,3,4]);
    permuteMats = zeros(4,4,24);

    %Fill the list with permutation matrices:
    for i=1:24
        for j=1:4
            permuteMats(j,permuts(i,j),i)=1;
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    %Basic normalized diagonal is:

    D=eye(4)/4;

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % Next, we check whether permutations of v are close to D 
    % if norm(perm1*v*perm2-D)<=acc we set erg=1

    for k=1:24
        if(erg==1)
            break;
        end
        for l=1:24
            if(norm(permuteMats(:,:,k)*reshape(v,4,4)*permuteMats(:,:,l)-D)<=acc)
                erg=1;
                break;
            end
        end
    end

end
